Graph Neural Networks for Link Prediction with Subgraph Sketching

Many Graph Neural Networks (GNNs) perform poorly compared to simple heuristics on Link Prediction (LP) tasks. This is due to limitations in expressive power such as the inability to count triangles (the backbone of most LP heuristics) and because they can not distinguish automorphic nodes (those having identical structural roles). Both expressiveness issues can be alleviated by learning link (rather than node) representations and incorporating structural features such as triangle counts. Since explicit link representations are often prohibitively expensive, recent works resorted to subgraph-based methods, which have achieved state-of-the-art performance for LP, but suffer from poor efficiency due to high levels of redundancy between subgraphs. We analyze the components of subgraph GNN (SGNN) methods for link prediction. Based on our analysis, we propose a novel full-graph GNN called ELPH (Efficient Link Prediction with Hashing) that passes subgraph sketches as messages to approximate the key components of SGNNs without explicit subgraph construction. ELPH is provably more expressive than Message Passing GNNs (MPNNs). It outperforms existing SGNN models on many standard LP benchmarks while being orders of magnitude faster. However, it shares the common GNN limitation that it is only efficient when the dataset fits in GPU memory. Accordingly, we develop a highly scalable model, called BUDDY, which uses feature precomputation to circumvent this limitation without sacrificing predictive performance. Our experiments show that BUDDY also outperforms SGNNs on standard LP benchmarks while being highly scalable and faster than ELPH.

==> feature_propagation_ablation.py <==
""""
Copyright 2020 Twitter, Inc.
SPDX-License-Identifier: Apache-2.0
Specifics to running SEAL, which is a graph classification pipeline disguised as an edge detector.
"""

import matplotlib.pyplot as plt
import matplotlib
import numpy as np

from utils.utils import ROOT_DIR

matplotlib.rcParams.update({'font.size': 14})

# these use the best MLP label processing model
cora_means, cora_std = (85.19, 83.38, 74.66), (1.30, 1.12, 1.66)  # done
citeseer_means, citeseer_std = (89.39, 89.84, 71.93), (0.29, 0.45, 1.39) # need to redo the no prop and pre prop
pubmed_means, pubmed_std = (72.21, 73.30, 65.79), (1.38, 0.11, 0.97)
collab_means, collab_std = (64.74, 61.72, 60.04), (0.4, 1.15, 2.18)

ind = np.arange(len(cora_means))  # the x locations for the groups
width = 0.15  # the width of the bars

fig, ax = plt.subplots()
rects1 = ax.bar(ind - 1.5*width, cora_means, width, yerr=cora_std,
                label='Cora')
rects2 = ax.bar(ind - width/2, citeseer_means, width, yerr=citeseer_std,
                label='Citeseer')
rects3 = ax.bar(ind + width/2, pubmed_means, width, yerr=pubmed_std,
                label='Pubmed')
rects4 = ax.bar(ind + 1.5*width, collab_means, width, yerr=collab_std,
                label='Collab')

# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('HR@100')
ax.set_title('HR@100 by node feature propagation')
ax.set_xticks(ind)
ax.set_xticklabels(('GNN', 'preprop', 'no prop'))
ax.legend(loc=1)
plt.ylim(55, 95)
plt.grid()

def autolabel(rects, xpos='center'):
  """
  Attach a text label above each bar in *rects*, displaying its height.

  *xpos* indicates which side to place the text w.r.t. the center of
  the bar. It can be one of the following {'center', 'right', 'left'}.
  """

  ha = {'center': 'center', 'right': 'left', 'left': 'right'}
  offset = {'center': 0, 'right': 1, 'left': -1}

  for rect in rects:
    height = rect.get_height()
    ax.annotate('{}'.format(height),
                xy=(rect.get_x() + rect.get_width() / 2, height),
                xytext=(offset[xpos] * 3, 3),  # use 3 points offset
                textcoords="offset points",  # in both directions
                ha=ha[xpos], va='bottom')


autolabel(rects1, "left")
autolabel(rects2, "center")
autolabel(rects3, "center")
autolabel(rects4, "right")

fig.tight_layout()
path = f'{ROOT_DIR}/plots/feature_propagation_ablation.pdf'
plt.savefig(path)

plt.show()


==> pooling_ablation.py <==
""""
Copyright 2020 Twitter, Inc.
SPDX-License-Identifier: Apache-2.0
Specifics to running SEAL, which is a graph classification pipeline disguised as an edge detector.
"""

import matplotlib.pyplot as plt
import matplotlib
import numpy as np

from utils.utils import ROOT_DIR

matplotlib.rcParams.update({'font.size': 14})


# these use the best MLP label processing model
cora_means, cora_std = (76.60, 76.41, 81.71), (0.39, 0.39, 1.3)
citeseer_means, citeseer_std = (77.01, 71.22, 83.89), (2.04, 2.23, 1.39)
# pubmed_means, pubmed_std = (0, 0, 75.54), (0,0, 1.32)
# collab_means, collab_std = (0,0, 64.74), (0,0,0.58)

ind = np.arange(len(cora_means))  # the x locations for the groups
width = 0.35  # the width of the bars

fig, ax = plt.subplots()
rects1 = ax.bar(ind - width/2, cora_means, width, yerr=cora_std,
                label='Cora')
rects2 = ax.bar(ind + width/2, citeseer_means, width, yerr=citeseer_std,
                label='Citeseer')
# rects3 = ax.bar(ind + width/2, pubmed_means, width, yerr=pubmed_std,
#                 label='Pubmed')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('HR@100')
ax.set_title('HR@100 by readout function')
ax.set_xticks(ind)
ax.set_xticklabels(('mean', 'sum', 'edge'))
ax.legend(loc=2)
plt.ylim(65, 90)
plt.grid()

def autolabel(rects, xpos='center'):
  """
  Attach a text label above each bar in *rects*, displaying its height.

  *xpos* indicates which side to place the text w.r.t. the center of
  the bar. It can be one of the following {'center', 'right', 'left'}.
  """

  ha = {'center': 'center', 'right': 'left', 'left': 'right'}
  offset = {'center': 0, 'right': 1, 'left': -1}

  for rect in rects:
    height = rect.get_height()
    ax.annotate('{}'.format(height),
                xy=(rect.get_x() + rect.get_width() / 2, height),
                xytext=(offset[xpos] * 3, 3),  # use 3 points offset
                textcoords="offset points",  # in both directions
                ha=ha[xpos], va='bottom')


autolabel(rects1, "left")
autolabel(rects2, "center")
# autolabel(rects3, "center")

fig.tight_layout()
path = f'{ROOT_DIR}/plots/readout_ablation.pdf'
plt.savefig(path)

plt.show()

